Three-loop anomalous dimensions of leading-twist operators in the Gross-Neveu-Yukawa model

We compute the anomalous dimensions of the leading-twist operators at three-loop level in the $\overline{\text{MS}}$ scheme in the Gross-Neveu-Yukawa model. Calculations are done for a number of low-spin operators using computer algebra systems, and the analytical form is reconstructed by solving a set of Diophantine equations. Calculations are optimized using the emergent supersymmetry of the corresponding generalized theory. For the obtained results, we perform a comprehensive analysis at the critical point, including a comparison with the $1/N$ expansion, a check of the generalized Gribov-Lipatov reciprocity, and an analysis of the behavior next to the rightmost singularity. The latter allows us to extract the values of Regge intercepts for all the leading-twist trajectories in the form of an $\epsilon$ expansion.

==> anc/anomalous-dimensions.m <==
(* ::Package:: *)

(* ============================================================================*)
(*                                                                             *)
(*   Ancillary file for the paper:                                             *)
(*                                                                             *)
(*     "Three-loop anomalous dimensions of leading-twist operators             *)
(*      in the Gross-Neveu-Yukawa model"                                       *)
(*                                                                             *)
(*   Authors: Mrigankamauli Chakraborty and Leonid A. Shumilov                 *)
(*                                                                             *)
(*   This file contains the expressions for the anomalous dimensions of        *)
(*   the leading-twist operators in the Gross-Neveu-Yukawa (GNY) model,        *)
(*   up to three-loop order to gether with the anomalous dimensions of         *)
(*   the basic field                                                           *)
(*                                                                             *)
(*   We use the following notation:                                            *)
(*     Nf   -- number of fermion flavors                                       *)
(*     Lam  -- the coupling lambda                                             *)
(*     u    -- the coupling u                                                  *)
(*     s    -- the spin variable                                               *)
(*     Ns   -- the generalised-Lagrangian parameter (Ns = 1 is GNY)            *)
(*     ETA  -- 1 in d = 3, 0 in d = 4  (odd gamma-trace contribution)          *)
(*     Zeta[3] -- Riemann zeta value                                           *)
(*                                                                             *)
(*                                                                             *)
(*   This file also contains a definition of the harmonic sums                 *)
(*   S[{m1,m2,...},s].                                                         *)
(*                                                                             *)
(* ============================================================================*)


S[{},_Integer?NonNegative]:=1
S[idx_List,0]:=0
S[idx_List,s_Integer?Positive]:=S[idx,s]=S[idx,s-1]+Sign[First[idx]]^s/s^Abs[First[idx]]*S[Rest[idx],s]


gammaQ1 = u/2;


gammaQ2= -u^2/8(12Nf + 1);


gammaQ3 = (-3/2*Nf^2 + 47/8Nf - 15/32 + 3/2*Zeta[3])u^3 + Lam*u^2 - 11/96*Lam^2*u;


gammaS1 = 2Nf*u;


gammaS2 = Lam^2/12-5 Nf u^2;


gammaS3= -(Lam^3/16)-5/8 Lam^2 Nf u+5 Lam Nf u^2+(21 Nf u^3)/8+25 Nf^2 u^3+6 Nf u^3 Zeta[3];


gammaNS1[s_]:= u-(2 u)/(s (1+s));


gammaNS2[s_]:=  -(1/4) (1+12 Nf) u^2-(2 u^2 (-8-6 Nf+(1+2 s)/(s^2 (1+s)^2)+(1-(-1)^s) (1-1/(s (1+s)))+(1+5 s+2 Nf (1+2 s))/(s (1+s))+3 S[{1},s]))/(s (1+s));


gammaNS3[s_]:= 1/24 Lam^2 (17/(s (1+s))-(4 (1+2 s))/(s^2 (1+s)^2)) u+2 (-((11 Lam^2 u)/96)+Lam u^2+u^3 (-(15/32)+(47 Nf)/8-(3 Nf^2)/2+(3 Zeta[3])/2))+3 Lam u^2 (-(6/(s (1+s)))+(4 (1+2 s))/(3 s^2 (1+s)^2)+(8 S[{1},s])/(3 s (1+s)))+u^3 (Nf^2 (-(8/(s^3 (1+s)^3))+48/(s (1+s)^2)-16/(s (1+s)))+((6 (1+(-1)^s))/(s^2 (1+s)^2)+1/2 (1-(-1)^s) (36/(s^2 (1+s)^2)-24/(s (1+s)))) Zeta[3]+Nf (((1-(-1)^s) (-106+(-16+104 s)/(s^2 (1+s)^2)+(-58+150 s)/(s (1+s))+(42-(4 (1+6 s))/(s (1+s))) S[{1},s]))/(2 s (1+s))+((1+(-1)^s) (-138+(-24+72 s)/(s^2 (1+s)^2)+(-10+166 s)/(s (1+s))+(58-(4 (5+6 s))/(s (1+s))) S[{1},s]))/(2 s (1+s))+(-(12/(s^3 (1+s)^3))-12 S[{2},s])/(s (1+s)))+1/2 (1+(-1)^s) (-(13/(2 s^3 (1+s)^3))-155/(4 s^2 (1+s)^2)-275/(8 s (1+s))+(-16+s (1+s) (-80+s (10+s (341+s (784+735 s+354 s^2)))))/(4 s^5 (1+s)^5)+(8 S[{-2},s])/(s^3 (1+s)^3)+(20 S[{-2},s])/(s^2 (1+s)^2)+(13 S[{1},s])/(s^2 (1+s)^2)+(81 S[{1},s])/(2 s (1+s))-(3 (1+2 s) (4+5 s (1+s)) S[{1},s])/(s^3 (1+s)^3)-(9 S[{1},s]^2)/(s (1+s))-(3 (2+5 s (1+s)) S[{2},s])/(s^2 (1+s)^2)-(4 S[{3},s])/(s^2 (1+s)^2)-(4 S[{3},s])/(s (1+s))-(8 (-(1/2) S[{-3},s]+S[{1,-2},s]))/(s^2 (1+s)^2)-(8 (-(1/2) S[{-3},s]+S[{1,-2},s]))/(s (1+s)))+1/2 (1-(-1)^s) (-(4/(s^4 (1+s)^4))-69/(2 s^3 (1+s)^3)-483/(4 s^2 (1+s)^2)+77/(8 s (1+s))+(-16+s (1+s) (-32+s (154+s (445+s (720+s (535+274 s))))))/(4 s^5 (1+s)^5)-(4 S[{-2},s])/(s^2 (1+s)^2)-(16 S[{-2},s])/(s (1+s))+(17 S[{1},s])/(s^2 (1+s)^2)+(57 S[{1},s])/(2 s (1+s))-(3 (1+2 s) (4+5 s (1+s)) S[{1},s])/(s^3 (1+s)^3)-(9 S[{1},s]^2)/(s (1+s))-(3 (2+5 s (1+s)) S[{2},s])/(s^2 (1+s)^2)-(12 S[{3},s])/(s^2 (1+s)^2)+(4 S[{3},s])/(s (1+s))-(12 (-S[{-3},s]+2 S[{1,-2},s]))/(s^2 (1+s)^2)+(4 (-S[{-3},s]+2 S[{1,-2},s]))/(s (1+s))));


gammaQQ1[s_] := u - (2 u)/(s (1 + s));


gammaQQ2[s_] := -(1/4) (1 + 12 Nf) u^2 - (
 2 u^2 (-8 - 10 Nf + (1 + 2 s)/(s^2 (1 + s)^2) + (
    1 + 5 s + 2 Nf (3 + 2 s))/(s (1 + s)) + 3 S[{1}, s]))/(s (1 + s));


gammaQQ3[s_] := 1/3 Lam^2 (17/(8 s (1 + s)) - (1 + 2 s)/(2 s^2 (1 + s)^2)) u +
 2 (-((11 Lam^2 u)/96) + Lam u^2 +
    u^3 (-(15/32) + (47 Nf)/8 - (3 Nf^2)/2 + (3 Zeta[3])/2)) +
 Lam u^2 (-(18/(s (1 + s))) + (4 (1 + 2 s))/(s^2 (1 + s)^2) + (
    8 S[{1}, s])/(s (1 + s))) +
 u^3 (-(13/(2 s^3 (1 + s)^3)) - 155/(4 s^2 (1 + s)^2) - 275/(
    8 s (1 + s)) + (-16 +
     s (1 + s) (-80 + s (10 + s (341 + s (784 + 735 s + 354 s^2)))))/(
    4 s^5 (1 + s)^5) - (24/(s (1 + s)) - (12 (s^2 + (1 + s)^2))/(
       s^2 (1 + s)^2)) Zeta[3] + (8 S[{-2}, s])/(s^3 (1 + s)^3) + (
    20 S[{-2}, s])/(s^2 (1 + s)^2) + (13 S[{1}, s])/(s^2 (1 + s)^2) + (
    81 S[{1}, s])/(2 s (1 + s)) - (
    3 (1 + 2 s) (4 + 5 s (1 + s)) S[{1}, s])/(s^3 (1 + s)^3) - (
    9 S[{1}, s]^2)/(s (1 + s)) - (3 (2 + 5 s (1 + s)) S[{2}, s])/(
    s^2 (1 + s)^2) +
    Nf^2 (-(24/s^3) + 104/s^2 - 192/s - 24/(1 + s)^3 - 56/(1 + s)^2 +
       192/(1 +
        s) + (-(32/s^2) + 112/s - 16/(1 + s)^2 - 112/(1 + s)) S[{1},
         s] + (-(8/s) + 8/(1 + s)) S[{1}, s]^2 + (-(8/s) + 8/(1 + s)) S[
         {2}, s]) +
    Nf (-(44/s^4) + 56/s^3 + 82/s^2 - 228/s + 4/(1 + s)^4 +
       44/(1 + s)^3 - 64/(1 + s)^2 + 228/(
       1 + s) + (-(60/s^2) + 178/s - 28/(1 + s)^2 - 178/(1 + s)) S[{1},
         s] + (2/s - 2/(1 + s)) S[{1}, s]^2 + (-(34/s) + 34/(1 + s)) S[
         {2}, s]) - (4 S[{3}, s])/(s^2 (1 + s)^2) - (4 S[{3}, s])/(
    s (1 + s)) - (8 (-(1/2) S[{-3}, s] + S[{1, -2}, s]))/(
    s^2 (1 + s)^2) - (8 (-(1/2) S[{-3}, s] + S[{1, -2}, s]))/(s (1 + s)));


gammaQS1[s_] := -8 Nf u;


gammaQS2[s_] := -8 Nf u^2 (-7 + 3/(2 s (1 + s)) + (1 + 2 s)/(s^2 (1 + s)^2) +
   3 S[{1}, s]);



gammaQS3[s_] := 1/3 Lam^2 Nf (-(18/s^2) - 6/(1 + s)^2 + 48/(s (1 + s))) u +
 Lam Nf u^2 (-56 + 16/(s (1 + s)) + 16 S[{1}, s]) +
 u^3 (-Nf (48 - 48/(s (1 + s))) Zeta[3] +
    Nf^2 (-235 - 80/s^3 + 220/s^2 - 200/s - 16/(1 + s)^3 -
       28/(1 + s)^2 + 200/(1 + s) + 104 S[{1}, s] - 12 S[{1}, s]^2 -
       12 S[{2}, s]) +
    Nf (-(269/4) - 16/s^4 - 24/s^3 + 113/s^2 - 8/s - 16/(1 + s)^4 +
       24/(1 + s)^3 - 1/(1 + s)^2 + 8/(1 + s) + (16 S[{-3}, s])/(
       s (1 + s)) + (32/(s^2 (1 + s)^2) + 112/(s (1 + s))) S[{-2},
         s] + (174 - 48/s^2 + 4/s + 36/(1 + s)^2 - 4/(1 + s)) S[{1},
         s] - 33 S[{1}, s]^2 + (-69 - 24/(s (1 + s))) S[{2}, s] - (
       16 S[{3}, s])/(s (1 + s)) - (32 S[{1, -2}, s])/(s (1 + s))));


gammaSQ1[s_] := -((2 u)/(s (1 + s)));


gammaSQ2[s_] := -((4 u^2 (-(5/2) - 4 Nf + (1 + 2 s)/(2 s^2 (1 + s)^2) + (
    7 + 2 (5 + 4 Nf) s)/(4 s (1 + s)) + (1 + 2 Nf) S[{1}, s]))/(
 s (1 + s)));


gammaSQ3[s_] := 1/3 Lam^2 u (3/(2 s^2) - 1/(2 (1 + s)^2) + 9/(4 s (1 + s)) - (
    3 (1 + 2 s) (1 + s + s^2))/(2 s^3 (1 + s)^3) - S[{1}, s]/(
    s (1 + s))) +
 Lam u^2 (-(14/(s (1 + s))) + (4 (1 + 2 s))/(s^2 (1 + s)^2) + (
    4 S[{1}, s])/(s (1 + s))) +
 u^3 (-(4/s^5) - 8/s^4 + 27/(4 s^3) + 129/(4 s^2) - 735/(16 s) +
    4/(1 + s)^5 - 11/(1 + s)^4 + 93/(4 (1 + s)^3) - 5/(4 (1 + s)^2) +
    735/(16 (1 + s)) - (36/(s (1 + s)) - (12 (s^2 + (1 + s)^2))/(
       s^2 (1 + s)^2)) Zeta[3] - (-(4/s^2) + 8/s - 4/(1 + s)^2 - 8/(
       1 + s)) S[{-3}, s] - (-(8/s^3) + 8/(1 + s)^3) S[{-2},
      s] - (10/s^3 + 2/s^2 - 30/s + 11/(1 + s)^3 + 2/(1 + s)^2 + 30/(
       1 + s)) S[{1},
      s] - (1/(2 s^2) + 7/(2 s) + 1/(2 (1 + s)^2) - 7/(2 (1 + s))) S[
      {1}, s]^2 - (9/(2 s^2) + 3/(2 s) + 9/(2 (1 + s)^2) - 3/(
       2 (1 + s))) S[{2}, s] +
    Nf^2 (24/s + 24/(1 + s)^3 - 24/(1 + s)^2 - 24/(
       1 + s) + (24/s + 24/(1 + s)^2 - 24/(1 + s)) S[{1},
         s] + (-(12/s) + 12/(1 + s)) S[{1},
         s]^2 + (-(12/s) + 12/(1 + s)) S[{2}, s]) +
    Nf (-(20/s^4) + 73/s^3 - 39/s^2 - 109/(4 s) - 8/(1 + s)^4 +
       73/(1 + s)^3 - 39/(1 + s)^2 + 109/(4 (1 + s)) + (16 S[{-2}, s])/(
       s^2 (1 + s)^2) + (-(8/s^3) - 24/s^2 + 102/s - 4/(1 + s)^3 +
          18/(1 + s)^2 - 102/(1 + s)) S[{1},
         s] + (-(15/s) + 2/(s^2 (1 + s)^2) + 15/(1 + s)) S[{1},
         s]^2 + (-(27/s) - 6/(s^2 (1 + s)^2) + 27/(1 + s)) S[{2},
         s]) - (4/s^2 - 8/s + 4/(1 + s)^2 + 8/(1 + s)) S[{3},
      s] - (8/s^2 - 16/s + 8/(1 + s)^2 + 16/(1 + s)) S[{1, -2}, s]);


gammaSS1[s_] := 4 Nf u;


gammaSS2[s_] := -(Lam^2/(s (1 + s))) - (8 Nf (-2 + (1 + 2 s)/(s (1 + s))) u^2)/(
 s (1 + s)) + 2 (Lam^2/12 - 5 Nf u^2);


gammaSS3[s_] := (
Lam^3*(-1/8 - 3/(2*s^2) + 5/s + 3/(2*(1 + s)^2) - 5/(1 + s) + (-2/s + 2/(1 + s))*S[{1}, s]) +
  Lam*u^2*(10*Nf + (24*Nf)/s^2 - (64*Nf)/s - (24*Nf)/(1 + s)^2 + (64*Nf)/(1 + s) + ((48*Nf)/s -
  (48*Nf)/(1 + s))*S[{1}, s]) + Lam^2*u*((-5*Nf)/4 + (8*Nf)/s + (4*Nf)/(1 + s)^2 - (8*Nf)/(1 +
  s) + ((-4*Nf)/s + (4*Nf)/(1 + s))*S[{1}, s]) + u^3*((-16*Nf)/s^4 + (8*(-7*Nf + 2*Nf^2))/s^3 +
  (172*Nf)/s^2 - (16*Nf)/(1 + s)^4 + (4*(-Nf + 8*Nf^2))/(1 + s)^3 - (8*(17*Nf + 6*Nf^2))/(1 +
  s)^2 + ((16*Nf)/s - (16*Nf)/(1 + s))*S[{-3}, s] + ((32*Nf)/s^2 - (96*Nf)/s + (32*Nf)/(1 +
  s)^2 + (96*Nf)/(1 + s))*S[{-2}, s] + ((-8*(5*Nf + 4*Nf^2))/s^2 - (16*(-4*Nf - 3*Nf^2))/s +
  (16*(2*Nf + Nf^2))/(1 + s)^2 + (16*(-4*Nf - 3*Nf^2))/(1 + s))*S[{1}, s] + ((2*Nf*(-1 +
  4*Nf))/s - (2*Nf*(-1 + 4*Nf))/(1 + s))*S[{1}, s]^2 + ((-2*Nf*(9 + 12*Nf))/s + (2*Nf*(9 +
  12*Nf))/(1 + s))*S[{2}, s] + ((-16*Nf)/s + (16*Nf)/(1 + s))*S[{3}, s] + ((-32*Nf)/s +
  (32*Nf)/(1 + s))*S[{1, -2}, s] + (Nf*(21 + 200*Nf + 48*Zeta[3]))/4 + (4*(-69*Nf + 12*Nf^2 +
  12*Nf*Zeta[3]))/s - (4*(-69*Nf + 12*Nf^2 + 12*Nf*Zeta[3]))/(1 + s)));




(* ============================================================================*)
(*                                                                             *)
(*   Generalised-Lagrangian results (arbitrary Ns)                             *)
(*                                                                             *)
(*     Ns   -- the generalised-Lagrangian parameter (Ns = 1 is the GNY model)  *)
(*     ETA  -- 1 in d = 3, 0 in d = 4 (contribution of the odd gamma trace)    *)
(*                                                                             *)
(*   One-, two- and three-loop order.                                          *)
(*                                                                             *)
(* ============================================================================*)


gammaQGL1 = (
(Ns*u)/2);


gammaSGL1 = (
2*Nf*u);


gammaQQGL1[s_] := (
Ns*u - (2*Ns*u)/(s*(1 + s)));


gammaQSGL1[s_] := (
-8*Nf*u);


gammaSQGL1[s_] := (
(-2*Ns*u)/(s*(1 + s)));


gammaSSGL1[s_] := (
4*Nf*u);


gammaQGL2 = (
-1/8*(Ns*(12*Nf + Ns)*u^2));


gammaSGL2 = (
(Lam^2*(2 + Ns))/36 - Nf*(4 + Ns)*u^2);


gammaQQGL2[s_] := (
u^2*(-1/4*(Ns*(12*Nf + Ns)) - (2*Ns^2)/s^3 + (4*(-2*Ns - 3*Nf*Ns + 2*Ns^2))/s^2 - (2*(-12*Ns -
  18*Nf*Ns + 7*Ns^2))/s - (2*Ns^2)/(1 + s)^3 - (2*(-4*Ns + 2*Nf*Ns + Ns^2))/(1 + s)^2 +
  (2*(-12*Ns - 18*Nf*Ns + 7*Ns^2))/(1 + s) + ((2*(-4 + Ns)*Ns)/s - (2*(-4 + Ns)*Ns)/(1 +
  s))*S[{1}, s]));


gammaQSGL2[s_] := (
u^2*(-8*Nf*(-8 + Ns) - (8*Nf*Ns)/s^2 + (4*(-8*Nf + 5*Nf*Ns))/s + (8*Nf*Ns)/(1 + s)^2 -
  (4*(-8*Nf + 5*Nf*Ns))/(1 + s) + 8*Nf*(-4 + Ns)*S[{1}, s]));


gammaSQGL2[s_] := (
u^2*((-2*Ns^2)/s^3 + (-8*Ns + 3*Ns^2)/s^2 - (2*(-8*Ns - 4*Nf*Ns + Ns^2))/s - (2*Ns^2)/(1 + s)^3
  + (8*Ns + 8*Nf*Ns - 7*Ns^2)/(1 + s)^2 + (2*(-8*Ns - 4*Nf*Ns + Ns^2))/(1 + s) + ((4*Ns*(-2 -
  2*Nf + Ns))/s - (4*Ns*(-2 - 2*Nf + Ns))/(1 + s))*S[{1}, s]));


gammaSSGL2[s_] := (
Lam^2*((2 + Ns)/18 + (-2 - Ns)/(3*s) + (2 + Ns)/(3*(1 + s))) + (-2*Nf*(4 + Ns) - (8*Nf*Ns)/s^2
  + (16*Nf)/s + (8*Nf*Ns)/(1 + s)^2 - (16*Nf)/(1 + s))*u^2);


gammaQGL3 = (
(-11*Lam^2*Ns*(2 + Ns)*u)/288 + (Lam*Ns*(2 + Ns)*u^2)/3 - (Ns*u^3*(-192 - 80*Nf + 48*Nf^2 +
  248*Ns - 108*Nf*Ns - 41*Ns^2 + 192*Zeta[3] - 288*Ns*Zeta[3] + 48*Ns^2*Zeta[3]))/32);


gammaSGL3 = (
-1/432*(Lam^3*(2 + Ns)*(8 + Ns)) - (5*Lam^2*Nf*(2 + Ns)*u)/24 + (5*Lam*Nf*(2 + Ns)*u^2)/3 +
  (Nf*u^3*(256 + 144*Nf - 288*Ns + 56*Nf*Ns + 53*Ns^2 - 192*Zeta[3] + 288*Ns*Zeta[3] -
  48*Ns^2*Zeta[3]))/8);


gammaQQGL3[s_] := (
Lam^2*((-11*Ns*(2 + Ns))/144 + (-2*Ns - Ns^2)/(18*s^2) + (17*(2*Ns + Ns^2))/(72*s) + (2*Ns +
  Ns^2)/(18*(1 + s)^2) - (17*(2*Ns + Ns^2))/(72*(1 + s)))*u + Lam*u^2*((2*Ns*(2 + Ns))/3 +
  (4*(2*Ns + Ns^2))/(3*s^2) - (6*(2*Ns + Ns^2))/s - (4*(2*Ns + Ns^2))/(3*(1 + s)^2) + (6*(2*Ns
  + Ns^2))/(1 + s) + ((8*Ns*(2 + Ns))/(3*s) - (8*Ns*(2 + Ns))/(3*(1 + s)))*S[{1}, s]) +
  u^3*((-4*Ns^3)/s^5 - (4*(6*Ns^2 + 11*Nf*Ns^2 - 6*Ns^3))/s^4 - (8*(4*Ns + 16*Nf*Ns + 3*Nf^2*Ns
  - 14*Ns^2 - 23*Nf*Ns^2 + 8*Ns^3))/s^3 + (4*Ns^3)/(1 + s)^5 + (2*(-12*Ns^2 + 2*Nf*Ns^2 +
  3*Ns^3))/(1 + s)^4 - (2*(-16*Ns + 16*Nf*Ns + 12*Nf^2*Ns - 16*Ns^2 - 38*Nf*Ns^2 + 11*Ns^3))/(1
  + s)^3 + ((-4*(4*Ns - 6*Ns^2 + Ns^3))/s^2 + (4*(4*Ns - 6*Ns^2 + Ns^3))/s - (4*Ns*(4 - 6*Ns +
  Ns^2))/(1 + s)^2 - (4*(4*Ns - 6*Ns^2 + Ns^3))/(1 + s))*S[{-3}, s] + ((-8*(4*Ns - 6*Ns^2 +
  Ns^3))/s^3 + (4*(8*Ns - 10*Ns^2 + Ns^3))/s^2 - (8*(8*Ns - 10*Ns^2 + Ns^3))/s + (8*(4*Ns -
  6*Ns^2 + Ns^3))/(1 + s)^3 + (4*(8*Ns - 10*Ns^2 + Ns^3))/(1 + s)^2 + (8*(8*Ns - 10*Ns^2 +
  Ns^3))/(1 + s))*S[{-2}, s] + ((4*(-4*Ns^2 + Ns^3))/s^3 - (2*(24*Ns + 48*Nf*Ns + 16*Nf^2*Ns -
  38*Ns^2 - 18*Nf*Ns^2 + 9*Ns^3))/s^2 + (352*Ns + 576*Nf*Ns + 224*Nf^2*Ns - 408*Ns^2 -
  220*Nf*Ns^2 + 85*Ns^3)/(2*s) + (4*(-4*Ns^2 + Ns^3))/(1 + s)^3 - (4*(-4*Ns + 12*Nf*Ns +
  4*Nf^2*Ns - Ns^2 - 5*Nf*Ns^2 + Ns^3))/(1 + s)^2 + (-352*Ns - 576*Nf*Ns - 224*Nf^2*Ns +
  408*Ns^2 + 220*Nf*Ns^2 - 85*Ns^3)/(2*(1 + s)))*S[{1}, s] + (-((Ns*(16 + 8*Nf^2 - 8*Ns -
  2*Nf*Ns + Ns^2))/s) + (Ns*(16 + 8*Nf^2 - 8*Ns - 2*Nf*Ns + Ns^2))/(1 + s))*S[{1}, s]^2 +
  ETA*(((64*Nf)/s^2 - (160*Nf)/s + (64*Nf)/(1 + s)^2 + (160*Nf)/(1 + s))*S[{-2}, s] +
  ((32*Nf)/s^2 - (80*Nf)/s + (32*Nf)/(1 + s)^2 + (80*Nf)/(1 + s))*S[{1}, s]) + ((2*(-4*Ns^2 +
  Ns^3))/s^2 + (-32*Ns - 48*Nf*Ns - 8*Nf^2*Ns + 36*Ns^2 + 14*Nf*Ns^2 - 7*Ns^3)/s + (2*(-4*Ns^2
  + Ns^3))/(1 + s)^2 + (32*Ns + 48*Nf*Ns + 8*Nf^2*Ns - 36*Ns^2 - 14*Nf*Ns^2 + 7*Ns^3)/(1 +
  s))*S[{2}, s] + ((4*(4*Ns - 6*Ns^2 + Ns^3))/s^2 - (4*(4*Ns - 6*Ns^2 + Ns^3))/s + (4*Ns*(4 -
  6*Ns + Ns^2))/(1 + s)^2 + (4*(4*Ns - 6*Ns^2 + Ns^3))/(1 + s))*S[{3}, s] + ((8*(4*Ns - 6*Ns^2
  + Ns^3))/s^2 - (8*(4*Ns - 6*Ns^2 + Ns^3))/s + (8*Ns*(4 - 6*Ns + Ns^2))/(1 + s)^2 + (8*(4*Ns -
  6*Ns^2 + Ns^3))/(1 + s))*S[{1, -2}, s] - (Ns*(-192 - 80*Nf + 48*Nf^2 + 248*Ns - 108*Nf*Ns -
  41*Ns^2 + 192*Zeta[3] - 288*Ns*Zeta[3] + 48*Ns^2*Zeta[3]))/16 + (1664*Ns + 5200*Nf*Ns +
  1536*Nf^2*Ns - 2624*Ns^2 - 3376*Nf*Ns^2 + 927*Ns^3 - 768*Ns*Zeta[3] + 1152*Ns^2*Zeta[3] -
  192*Ns^3*Zeta[3])/(8*(1 + s)) + (-256*Ns - 176*Nf*Ns - 112*Nf^2*Ns + 224*Ns^2 + 48*Nf*Ns^2 -
  37*Ns^3 - 96*Ns*Zeta[3] + 144*Ns^2*Zeta[3] - 24*Ns^3*Zeta[3])/(2*(1 + s)^2) - (2*(-64*Ns -
  220*Nf*Ns - 52*Nf^2*Ns + 116*Ns^2 + 179*Nf*Ns^2 - 50*Ns^3 + 24*Ns*Zeta[3] - 36*Ns^2*Zeta[3] +
  6*Ns^3*Zeta[3]))/s^2 + (-1664*Ns - 5200*Nf*Ns - 1536*Nf^2*Ns + 2624*Ns^2 + 3376*Nf*Ns^2 -
  927*Ns^3 + 768*Ns*Zeta[3] - 1152*Ns^2*Zeta[3] + 192*Ns^3*Zeta[3])/(8*s)));


gammaQSGL3[s_] := (
Lam^2*((-2*(2*Nf + Nf*Ns))/s^2 + (16*(2*Nf + Nf*Ns))/(3*s) - (2*(2*Nf + Nf*Ns))/(3*(1 + s)^2) -
  (16*(2*Nf + Nf*Ns))/(3*(1 + s)))*u + Lam*u^2*((-56*Nf*(2 + Ns))/3 + (16*Nf*(2 + Ns))/(3*s) -
  (16*Nf*(2 + Ns))/(3*(1 + s)) + (16*Nf*(2 + Ns)*S[{1}, s])/3) + u^3*((-16*Nf*Ns^2)/s^4 -
  (8*(12*Nf*Ns + 10*Nf^2*Ns - 9*Nf*Ns^2))/s^3 + (-128*Nf + 64*Nf^2 + 376*Nf*Ns + 156*Nf^2*Ns -
  135*Nf*Ns^2)/s^2 - (16*Nf*Ns^2)/(1 + s)^4 - (8*(2*Nf^2*Ns - 3*Nf*Ns^2))/(1 + s)^3 + (128*Nf +
  64*Nf^2 - 184*Nf*Ns - 92*Nf^2*Ns + 55*Nf*Ns^2)/(1 + s)^2 + ((-16*Nf*(4 - 6*Ns + Ns^2))/s +
  (16*Nf*(4 - 6*Ns + Ns^2))/(1 + s))*S[{-3}, s] + ((-32*(4*Nf - 6*Nf*Ns + Nf*Ns^2))/s^2 +
  (16*(24*Nf - 26*Nf*Ns + 5*Nf*Ns^2))/s - (32*(4*Nf - 6*Nf*Ns + Nf*Ns^2))/(1 + s)^2 -
  (16*(24*Nf - 26*Nf*Ns + 5*Nf*Ns^2))/(1 + s))*S[{-2}, s] + (-2*Nf*(-192 - 64*Nf + 120*Ns +
  12*Nf*Ns - 15*Ns^2) + (16*(-4*Nf*Ns + Nf*Ns^2))/s^2 - (4*(16*Nf - 20*Nf*Ns + 3*Nf*Ns^2))/s -
  (12*(-4*Nf*Ns + Nf*Ns^2))/(1 + s)^2 + (4*(16*Nf - 20*Nf*Ns + 3*Nf*Ns^2))/(1 + s))*S[{1}, s] +
  Nf*(16 + 4*Nf - 5*Ns)*(-4 + Ns)*S[{1}, s]^2 + (Nf*(32 + 4*Nf - 9*Ns)*(-4 + Ns) + (8*Nf*(-4 +
  Ns)*Ns)/s - (8*Nf*(-4 + Ns)*Ns)/(1 + s))*S[{2}, s] + ((16*Nf*(4 - 6*Ns + Ns^2))/s - (16*Nf*(4
  - 6*Ns + Ns^2))/(1 + s))*S[{3}, s] + ((32*Nf*(4 - 6*Ns + Ns^2))/s - (32*Nf*(4 - 6*Ns +
  Ns^2))/(1 + s))*S[{1, -2}, s] - (Nf*(1792 + 896*Nf - 1792*Ns + 44*Nf*Ns + 269*Ns^2 -
  768*Zeta[3] + 1152*Ns*Zeta[3] - 192*Ns^2*Zeta[3]))/4 - (8*(-64*Nf + 12*Nf^2 + 83*Nf*Ns +
  13*Nf^2*Ns - 18*Nf*Ns^2 + 24*Nf*Zeta[3] - 36*Nf*Ns*Zeta[3] + 6*Nf*Ns^2*Zeta[3]))/s +
  (8*(-64*Nf + 12*Nf^2 + 83*Nf*Ns + 13*Nf^2*Ns - 18*Nf*Ns^2 + 24*Nf*Zeta[3] - 36*Nf*Ns*Zeta[3]
  + 6*Nf*Ns^2*Zeta[3]))/(1 + s)));


gammaSQGL3[s_] := (
Lam*u^2*((4*(2*Ns + Ns^2))/(3*s^2) - (14*(2*Ns + Ns^2))/(3*s) - (4*(2*Ns + Ns^2))/(3*(1 + s)^2)
  + (14*(2*Ns + Ns^2))/(3*(1 + s)) + ((4*Ns*(2 + Ns))/(3*s) - (4*Ns*(2 + Ns))/(3*(1 +
  s)))*S[{1}, s]) + Lam^2*u*((-2*Ns - Ns^2)/(6*s^3) + (2*Ns + Ns^2)/(6*s^2) + (2*Ns +
  Ns^2)/(4*s) + (-2*Ns - Ns^2)/(6*(1 + s)^3) + (-2*Ns - Ns^2)/(18*(1 + s)^2) + (-2*Ns -
  Ns^2)/(4*(1 + s)) + (-1/9*(Ns*(2 + Ns))/s + (Ns*(2 + Ns))/(9*(1 + s)))*S[{1}, s]) +
  u^3*((-4*Ns^3)/s^5 - (4*(6*Ns^2 + 5*Nf*Ns^2 - 4*Ns^3))/s^4 + (-128*Ns + 64*Nf*Ns + 264*Ns^2 +
  228*Nf*Ns^2 - 109*Ns^3)/(4*s^3) + (4*Ns^3)/(1 + s)^5 + (-24*Ns^2 - 8*Nf*Ns^2 + 13*Ns^3)/(1 +
  s)^4 + (128*Ns + 256*Nf*Ns + 96*Nf^2*Ns - 40*Ns^2 + 36*Nf*Ns^2 + 5*Ns^3)/(4*(1 + s)^3) +
  ((-4*(4*Ns - 6*Ns^2 + Ns^3))/s^2 + (8*(4*Ns - 6*Ns^2 + Ns^3))/s - (4*(4*Ns - 6*Ns^2 +
  Ns^3))/(1 + s)^2 - (8*(4*Ns - 6*Ns^2 + Ns^3))/(1 + s))*S[{-3}, s] + ((-8*(4*Ns - 6*Ns^2 +
  Ns^3))/s^3 + (16*(8*Ns + 2*Nf*Ns - 10*Ns^2 - Nf*Ns^2 + 2*Ns^3))/s^2 - (32*(8*Ns + 2*Nf*Ns -
  10*Ns^2 - Nf*Ns^2 + 2*Ns^3))/s + (8*(4*Ns - 6*Ns^2 + Ns^3))/(1 + s)^3 + (16*(8*Ns + 2*Nf*Ns -
  10*Ns^2 - Nf*Ns^2 + 2*Ns^3))/(1 + s)^2 + (32*(8*Ns + 2*Nf*Ns - 10*Ns^2 - Nf*Ns^2 +
  2*Ns^3))/(1 + s))*S[{-2}, s] + ((-2*(8*Ns^2 + 4*Nf*Ns^2 - 3*Ns^3))/s^3 - (2*(8*Ns + 16*Nf*Ns
  - 8*Ns^2 - 4*Nf*Ns^2 + Ns^3))/s^2 - (2*(-32*Ns - 60*Nf*Ns - 12*Nf^2*Ns + 15*Ns^2 + 9*Nf*Ns^2
  + 2*Ns^3))/s + (-16*Ns^2 - 4*Nf*Ns^2 + 5*Ns^3)/(1 + s)^3 + (2*(24*Ns + 28*Nf*Ns + 12*Nf^2*Ns
  - 35*Ns^2 - 19*Nf*Ns^2 + 10*Ns^3))/(1 + s)^2 + (2*(-32*Ns - 60*Nf*Ns - 12*Nf^2*Ns + 15*Ns^2 +
  9*Nf*Ns^2 + 2*Ns^3))/(1 + s))*S[{1}, s] + ((4*Nf*Ns^2 - Ns^3)/(2*s^2) + (-32*Ns - 56*Nf*Ns -
  24*Nf^2*Ns + 30*Ns^2 + 18*Nf*Ns^2 - 5*Ns^3)/(2*s) + (4*Nf*Ns^2 - Ns^3)/(2*(1 + s)^2) + (32*Ns
  + 56*Nf*Ns + 24*Nf^2*Ns - 30*Ns^2 - 18*Nf*Ns^2 + 5*Ns^3)/(2*(1 + s)))*S[{1}, s]^2 +
  ((-16*Ns^2 - 12*Nf*Ns^2 + 7*Ns^3)/(2*s^2) + (-64*Ns - 88*Nf*Ns - 24*Nf^2*Ns + 86*Ns^2 +
  58*Nf*Ns^2 - 25*Ns^3)/(2*s) + (-16*Ns^2 - 12*Nf*Ns^2 + 7*Ns^3)/(2*(1 + s)^2) + (64*Ns +
  88*Nf*Ns + 24*Nf^2*Ns - 86*Ns^2 - 58*Nf*Ns^2 + 25*Ns^3)/(2*(1 + s)))*S[{2}, s] + ((4*(4*Ns -
  6*Ns^2 + Ns^3))/s^2 - (8*(4*Ns - 6*Ns^2 + Ns^3))/s + (4*(4*Ns - 6*Ns^2 + Ns^3))/(1 + s)^2 +
  (8*(4*Ns - 6*Ns^2 + Ns^3))/(1 + s))*S[{3}, s] + ((8*(4*Ns - 6*Ns^2 + Ns^3))/s^2 - (16*(4*Ns -
  6*Ns^2 + Ns^3))/s + (8*(4*Ns - 6*Ns^2 + Ns^3))/(1 + s)^2 + (16*(4*Ns - 6*Ns^2 + Ns^3))/(1 +
  s))*S[{1, -2}, s] + (1792*Ns + 448*Nf*Ns - 384*Nf^2*Ns - 1280*Ns^2 - 12*Nf*Ns^2 + 223*Ns^3 -
  2304*Ns*Zeta[3] + 3456*Ns^2*Zeta[3] - 576*Ns^3*Zeta[3])/(16*(1 + s)) + (-384*Ns - 416*Nf*Ns -
  96*Nf^2*Ns + 480*Ns^2 + 260*Nf*Ns^2 - 101*Ns^3 - 192*Ns*Zeta[3] + 288*Ns^2*Zeta[3] -
  48*Ns^3*Zeta[3])/(4*(1 + s)^2) + (384*Ns + 96*Nf*Ns - 352*Ns^2 - 252*Nf*Ns^2 + 97*Ns^3 -
  192*Ns*Zeta[3] + 288*Ns^2*Zeta[3] - 48*Ns^3*Zeta[3])/(4*s^2) + (-1792*Ns - 448*Nf*Ns +
  384*Nf^2*Ns + 1280*Ns^2 + 12*Nf*Ns^2 - 223*Ns^3 + 2304*Ns*Zeta[3] - 3456*Ns^2*Zeta[3] +
  576*Ns^3*Zeta[3])/(16*s)));


gammaSSGL3[s_] := (
Lam*u^2*((10*Nf*(2 + Ns))/3 + (8*(2*Nf + Nf*Ns))/s^2 - (64*(2*Nf + Nf*Ns))/(3*s) - (8*(2*Nf +
  Nf*Ns))/(1 + s)^2 + (64*(2*Nf + Nf*Ns))/(3*(1 + s)) + ((16*Nf*(2 + Ns))/s - (16*Nf*(2 +
  Ns))/(1 + s))*S[{1}, s]) + Lam^2*u*((-5*Nf*(2 + Ns))/12 + (8*(2*Nf + Nf*Ns))/(3*s) + (4*(2*Nf
  + Nf*Ns))/(3*(1 + s)^2) - (8*(2*Nf + Nf*Ns))/(3*(1 + s)) + ((-4*Nf*(2 + Ns))/(3*s) + (4*Nf*(2
  + Ns))/(3*(1 + s)))*S[{1}, s]) + Lam^3*((-16 - 10*Ns - Ns^2)/216 + (-16 - 10*Ns -
  Ns^2)/(18*s^2) + (5*(16 + 10*Ns + Ns^2))/(27*s) + (16 + 10*Ns + Ns^2)/(18*(1 + s)^2) - (5*(16
  + 10*Ns + Ns^2))/(27*(1 + s)) + ((-2*(2 + Ns)*(8 + Ns))/(27*s) + (2*(2 + Ns)*(8 + Ns))/(27*(1
  + s)))*S[{1}, s]) + u^3*((-16*Nf*Ns^2)/s^4 + (8*(-12*Nf*Ns + 2*Nf^2*Ns + 5*Nf*Ns^2))/s^3 +
  (4*(16*Nf - 8*Nf^2 + 36*Nf*Ns + 8*Nf^2*Ns - 9*Nf*Ns^2))/s^2 - (16*Nf*Ns^2)/(1 + s)^4 +
  (4*(8*Nf^2*Ns - Nf*Ns^2))/(1 + s)^3 - (8*(8*Nf + 4*Nf^2 + 14*Nf*Ns + 2*Nf^2*Ns -
  5*Nf*Ns^2))/(1 + s)^2 + ((-16*Nf*(4 - 6*Ns + Ns^2))/s + (16*Nf*(4 - 6*Ns + Ns^2))/(1 +
  s))*S[{-3}, s] + ((-32*(4*Nf - 6*Nf*Ns + Nf*Ns^2))/s^2 + (32*(4*Nf - 8*Nf*Ns + Nf*Ns^2))/s -
  (32*(4*Nf - 6*Nf*Ns + Nf*Ns^2))/(1 + s)^2 - (32*(4*Nf - 8*Nf*Ns + Nf*Ns^2))/(1 + s))*S[{-2},
  s] + ((-8*(8*Nf*Ns + 4*Nf^2*Ns - 3*Nf*Ns^2))/s^2 - (16*(-8*Nf - 4*Nf^2 + 4*Nf*Ns +
  Nf^2*Ns))/s + (16*(3*Nf*Ns + Nf^2*Ns - Nf*Ns^2))/(1 + s)^2 + (16*(-8*Nf - 4*Nf^2 + 4*Nf*Ns +
  Nf^2*Ns))/(1 + s))*S[{1}, s] + ((2*Nf*(4*Nf - Ns)*Ns)/s - (2*Nf*(4*Nf - Ns)*Ns)/(1 +
  s))*S[{1}, s]^2 + ((-2*Nf*(16 + 12*Nf - 7*Ns)*Ns)/s + (2*Nf*(16 + 12*Nf - 7*Ns)*Ns)/(1 +
  s))*S[{2}, s] + ((16*Nf*(4 - 6*Ns + Ns^2))/s - (16*Nf*(4 - 6*Ns + Ns^2))/(1 + s))*S[{3}, s] +
  ((32*Nf*(4 - 6*Ns + Ns^2))/s - (32*Nf*(4 - 6*Ns + Ns^2))/(1 + s))*S[{1, -2}, s] + (Nf*(256 +
  144*Nf - 288*Ns + 56*Nf*Ns + 53*Ns^2 - 192*Zeta[3] + 288*Ns*Zeta[3] - 48*Ns^2*Zeta[3]))/4 +
  (4*(-64*Nf + 12*Nf^2*Ns - 5*Nf*Ns^2 - 48*Nf*Zeta[3] + 72*Nf*Ns*Zeta[3] -
  12*Nf*Ns^2*Zeta[3]))/s - (4*(-64*Nf + 12*Nf^2*Ns - 5*Nf*Ns^2 - 48*Nf*Zeta[3] +
  72*Nf*Ns*Zeta[3] - 12*Nf*Ns^2*Zeta[3]))/(1 + s)));


Print["This file uses the implementation of the harmonic sums S[{m1,m2,...},s]"];
Print["Loaded anomalous dimensions of basic fields:  gammaQ1, gammaQ2, gammaQ3, gammaS1, gammaS2, gammaS3"];
Print["Loaded non-singlet anomalous dimensions: gammaNS1[s], gammaNS2[s], gammaNS3[s]."];
Print["Loaded singlet anomalous dimensions: gammaQQ1[s], gammaQQ2[s], gammaQQ3[s], gammaQS1[s], gammaQS2[s], gammaQS3[s], gammaSQ1[s], gammaSQ2[s], gammaSQ3[s], gammaSS1[s], gammaSS2[s], gammaSS3[s]."];
Print["Loaded generalised-Lagrangian (arbitrary Ns) one-loop results: gammaQGL1, gammaSGL1, gammaQQGL1[s], gammaQSGL1[s], gammaSQGL1[s], gammaSSGL1[s]."];
Print["Loaded generalised-Lagrangian (arbitrary Ns) two-loop results: gammaQGL2, gammaSGL2, gammaQQGL2[s], gammaQSGL2[s], gammaSQGL2[s], gammaSSGL2[s]."];
Print["Loaded generalised-Lagrangian (arbitrary Ns) three-loop results: gammaQGL3, gammaSGL3, gammaQQGL3[s], gammaQSGL3[s], gammaSQGL3[s], gammaSSGL3[s]."];

